Threshold Saturation from a Bounded Region in Multidimensional Spatially Coupled Codes over the BEC

We prove that a bounded shortened region initiates decoding throughout multidimensional spatially coupled regular LDPC and MacKay--Neal (MN) codes over the binary erasure channel (BEC). In every fixed finite dimension, uniform hypercube coupling permits the coupling width and shortened region to be chosen independently of the total number $V$ of spatial positions. At fixed widths and dimension $d>1$, replacing a shortened slab by a bounded hypercube reduces the shortening fraction from order $V^{-1/d}$ to order $V^{-1}$, with the same improvement in the shortening term of the check-count rate bound. Regular LDPC codes decode below their uncoupled potential threshold. MN codes achieve capacity for every integer degree choice $\ell>r\geq2$, $g\geq2$: their actual transmitted rates tend to $r/\ell$ and their average bit-erasure probabilities under sum-product decoding vanish below $1-r/\ell$. The proof combines an endpoint-potential identity, removal of an auxiliary constraint, finite-time estimates uniform in direction, and a curvature comparison that transfers flat-boundary progress to expanding balls. For MN codes, elementary inequalities establish fixed-point positivity for all these degrees. Two-dimensional density-evolution examples illustrate the dependence on the initial shortened region; the general sufficient constants are not evaluated numerically.

==> anc/README.txt <==
Ancillary numerical examples for the multidimensional BEC paper.
Run regular_bec.py and check_examples.py with Python and NumPy.
These floating-point examples illustrate density evolution; they are not certificates for the general sufficient constants in the proof.


==> anc/check_examples.py <==
"""Sensitivity checks near the observed transition; not proof certificates."""
import json
import numpy as np
from regular_bec import ROOT,run,check_averaging
check_averaging()
checks=[]
# Continue a plateau far beyond the stopping time used in the table.
r,_=run(129,2,15,.47,limit=10000,residual_tolerance=0)
checks.append(r)
assert r['maximum_message']>.39
# Tighten the residual tolerance on both sides of the observed transition.
for side in [15,17]:
 r,_=run(129,2,side,.47,residual_tolerance=1e-16)
 checks.append(r)
 assert (r['maximum_message']<1e-10)==(side==17)
x=.47
for _ in range(1000):x=.47*(1-(1-x)**5)**2
assert abs(x-.39942258671419545)<1e-12
out={'homogeneous_limit':x,'checks':checks,'numpy_version':np.__version__,'scope':'Floating-point sensitivity checks; no interval or finite-graph certificate.'}
(ROOT/'sensitivity_checks.json').write_text(json.dumps(out,indent=2))
print(json.dumps(out,indent=2))


==> anc/regular_bec.py <==
"""Reproducible floating-point DE examples, not interval certificates.

Run with Python + NumPy from any directory. Output is written next to this file.
The channel observations are already averaged in density evolution; no random
finite graph or channel realization is sampled.
"""
from pathlib import Path
import csv
import json
import time
import numpy as np

ROOT = Path(__file__).resolve().parent


def average(u, w):
    v = u
    for axis in range(u.ndim):
        v = sum(np.roll(v, k, axis=axis) for k in range(-w, w + 1)) / (2*w + 1)
    return v


def run(L, w, side, eps, limit=10000, dtype=np.float64, residual_tolerance=1e-13):
    u = np.full((L, L), eps, dtype=dtype)
    start = (L-side)//2
    seed = (slice(start,start+side),)*2
    u[seed] = 0
    trace=[]
    t0=time.monotonic()
    for t in range(1,limit+1):
        a=average(u,w)
        check=-np.expm1(5*np.log1p(-a))
        incoming=average(check,w)
        new=eps*incoming**2
        new[seed]=0
        residual=float(np.max(np.abs(new-u)))
        assert float(np.max(new-u)) < 1e-12, 'DE must be nonincreasing'
        u=new
        max_u=float(u.max())
        if t==1 or t%10==0:
            trace.append([t,max_u,float(u.mean()),residual])
        if max_u < 1e-10:
            status='target_reached';break
        if t>=100 and residual < residual_tolerance:
            status='small_residual';break
    else:
        status='iteration_limit'
    if trace[-1][0]!=t:trace.append([t,max_u,float(u.mean()),residual])
    result=dict(L=L,w=w,s=side,epsilon=eps,iterations=t,status=status,
                maximum_message=max_u,mean_message=float(u.mean()),residual=residual,
                runtime_seconds=time.monotonic()-t0,precision=str(np.dtype(dtype)))
    return result,trace


def check_averaging():
    a=np.arange(49,dtype=float).reshape(7,7)/49
    direct=sum(np.roll(np.roll(a,i,0),j,1) for i in range(-2,3) for j in range(-2,3))/25
    assert np.max(np.abs(average(a,2)-direct))<1e-14
    constant=np.full((7,7),0.4)
    x=0.4*(1-(1-0.4)**5)**2
    actual=0.4*average(-np.expm1(5*np.log1p(-average(constant,2))),2)**2
    assert np.max(np.abs(actual-x))<1e-14


if __name__=='__main__':
    check_averaging()
    results=[];traces={}
    for L in [65,129]:
        for side in [3,7,11,15,17,19]:
            row,trace=run(L,2,side,0.47)
            results.append(row);traces[f'{L}_{side}']=trace
            print(json.dumps(row),flush=True)
            (ROOT/'results.json').write_text(json.dumps(results,indent=2))
            (ROOT/'traces.json').write_text(json.dumps(traces,indent=2))
    with (ROOT/'results.csv').open('w') as f:
        writer=csv.DictWriter(f,fieldnames=list(results[0]));writer.writeheader();writer.writerows(results)


==> anc/results.csv <==
L,w,s,epsilon,iterations,status,maximum_message,mean_message,residual,runtime_seconds,precision
65,2,3,0.47,100,small_residual,0.39942258670475356,0.39704191751922097,0.0,0.011807000264525414,float64
65,2,7,0.47,156,small_residual,0.3994225865557838,0.3872186522075109,8.479328350574633e-14,0.018424292095005512,float64
65,2,11,0.47,305,small_residual,0.39942258546748444,0.3724081904177579,9.492406860545088e-14,0.03636695817112923,float64
65,2,15,0.47,904,small_residual,0.3994225768559483,0.35018184078632997,9.886536034287019e-14,0.10683774994686246,float64
65,2,17,0.47,1020,target_reached,2.142458313749046e-15,1.552257470133705e-17,2.5136967260951563e-08,0.12111258320510387,float64
65,2,19,0.47,519,target_reached,1.6028378068240425e-18,1.156961194247008e-20,6.901040032741672e-10,0.06135416682809591,float64
129,2,3,0.47,100,small_residual,0.39942258671419545,0.39881815625035516,0.0,0.026643499732017517,float64
129,2,7,0.47,156,small_residual,0.39942258671419545,0.39632411767443343,8.493206138382448e-14,0.04247350012883544,float64
129,2,11,0.47,305,small_residual,0.39942258671419545,0.39256387483703203,9.489631302983526e-14,0.0819334159605205,float64
129,2,15,0.47,904,small_residual,0.39942258671419545,0.38692080491026143,9.883760476725456e-14,0.24489287473261356,float64
129,2,17,0.47,1450,target_reached,1.1917612399188894e-15,2.1914346701212233e-18,1.8754670772594473e-08,0.3926557502709329,float64
129,2,19,0.47,949,target_reached,7.611281977611417e-19,1.394441598543645e-21,4.756990729838735e-10,0.2514114170335233,float64


==> anc/results.json <==
[
  {
    "L": 65,
    "w": 2,
    "s": 3,
    "epsilon": 0.47,
    "iterations": 100,
    "status": "small_residual",
    "maximum_message": 0.39942258670475356,
    "mean_message": 0.39704191751922097,
    "residual": 0.0,
    "runtime_seconds": 0.011807000264525414,
    "precision": "float64"
  },
  {
    "L": 65,
    "w": 2,
    "s": 7,
    "epsilon": 0.47,
    "iterations": 156,
    "status": "small_residual",
    "maximum_message": 0.3994225865557838,
    "mean_message": 0.3872186522075109,
    "residual": 8.479328350574633e-14,
    "runtime_seconds": 0.018424292095005512,
    "precision": "float64"
  },
  {
    "L": 65,
    "w": 2,
    "s": 11,
    "epsilon": 0.47,
    "iterations": 305,
    "status": "small_residual",
    "maximum_message": 0.39942258546748444,
    "mean_message": 0.3724081904177579,
    "residual": 9.492406860545088e-14,
    "runtime_seconds": 0.03636695817112923,
    "precision": "float64"
  },
  {
    "L": 65,
    "w": 2,
    "s": 15,
    "epsilon": 0.47,
    "iterations": 904,
    "status": "small_residual",
    "maximum_message": 0.3994225768559483,
    "mean_message": 0.35018184078632997,
    "residual": 9.886536034287019e-14,
    "runtime_seconds": 0.10683774994686246,
    "precision": "float64"
  },
  {
    "L": 65,
    "w": 2,
    "s": 17,
    "epsilon": 0.47,
    "iterations": 1020,
    "status": "target_reached",
    "maximum_message": 2.142458313749046e-15,
    "mean_message": 1.552257470133705e-17,
    "residual": 2.5136967260951563e-08,
    "runtime_seconds": 0.12111258320510387,
    "precision": "float64"
  },
  {
    "L": 65,
    "w": 2,
    "s": 19,
    "epsilon": 0.47,
    "iterations": 519,
    "status": "target_reached",
    "maximum_message": 1.6028378068240425e-18,
    "mean_message": 1.156961194247008e-20,
    "residual": 6.901040032741672e-10,
    "runtime_seconds": 0.06135416682809591,
    "precision": "float64"
  },
  {
    "L": 129,
    "w": 2,
    "s": 3,
    "epsilon": 0.47,
    "iterations": 100,
    "status": "small_residual",
    "maximum_message": 0.39942258671419545,
    "mean_message": 0.39881815625035516,
    "residual": 0.0,
    "runtime_seconds": 0.026643499732017517,
    "precision": "float64"
  },
  {
    "L": 129,
    "w": 2,
    "s": 7,
    "epsilon": 0.47,
    "iterations": 156,
    "status": "small_residual",
    "maximum_message": 0.39942258671419545,
    "mean_message": 0.39632411767443343,
    "residual": 8.493206138382448e-14,
    "runtime_seconds": 0.04247350012883544,
    "precision": "float64"
  },
  {
    "L": 129,
    "w": 2,
    "s": 11,
    "epsilon": 0.47,
    "iterations": 305,
    "status": "small_residual",
    "maximum_message": 0.39942258671419545,
    "mean_message": 0.39256387483703203,
    "residual": 9.489631302983526e-14,
    "runtime_seconds": 0.0819334159605205,
    "precision": "float64"
  },
  {
    "L": 129,
    "w": 2,
    "s": 15,
    "epsilon": 0.47,
    "iterations": 904,
    "status": "small_residual",
    "maximum_message": 0.39942258671419545,
    "mean_message": 0.38692080491026143,
    "residual": 9.883760476725456e-14,
    "runtime_seconds": 0.24489287473261356,
    "precision": "float64"
  },
  {
    "L": 129,
    "w": 2,
    "s": 17,
    "epsilon": 0.47,
    "iterations": 1450,
    "status": "target_reached",
    "maximum_message": 1.1917612399188894e-15,
    "mean_message": 2.1914346701212233e-18,
    "residual": 1.8754670772594473e-08,
    "runtime_seconds": 0.3926557502709329,
    "precision": "float64"
  },
  {
    "L": 129,
    "w": 2,
    "s": 19,
    "epsilon": 0.47,
    "iterations": 949,
    "status": "target_reached",
    "maximum_message": 7.611281977611417e-19,
    "mean_message": 1.394441598543645e-21,
    "residual": 4.756990729838735e-10,
    "runtime_seconds": 0.2514114170335233,
    "precision": "float64"
  }
]

==> anc/sensitivity_checks.json <==
{
  "homogeneous_limit": 0.39942258671419556,
  "checks": [
    {
      "L": 129,
      "w": 2,
      "s": 15,
      "epsilon": 0.47,
      "iterations": 10000,
      "status": "iteration_limit",
      "maximum_message": 0.39942258671419545,
      "mean_message": 0.3869208049101639,
      "residual": 0.0,
      "runtime_seconds": 2.6730939582921565,
      "precision": "float64"
    },
    {
      "L": 129,
      "w": 2,
      "s": 15,
      "epsilon": 0.47,
      "iterations": 1266,
      "status": "small_residual",
      "maximum_message": 0.39942258671419545,
      "mean_message": 0.3869208049101639,
      "residual": 2.7755575615628914e-17,
      "runtime_seconds": 0.33865516586229205,
      "precision": "float64"
    },
    {
      "L": 129,
      "w": 2,
      "s": 17,
      "epsilon": 0.47,
      "iterations": 1450,
      "status": "target_reached",
      "maximum_message": 1.1917612399188894e-15,
      "mean_message": 2.1914346701212233e-18,
      "residual": 1.8754670772594473e-08,
      "runtime_seconds": 0.38818954210728407,
      "precision": "float64"
    }
  ],
  "numpy_version": "2.3.5",
  "scope": "Floating-point sensitivity checks; no interval or finite-graph certificate."
}

==> anc/traces.json <==
{
  "65_3": [
    [
      1,
      0.43151159476871803,
      0.43019030503739547,
      0.08822280467258398
    ],
    [
      10,
      0.39957296644185775,
      0.39725533575713207,
      0.0010945767364021752
    ],
    [
      20,
      0.39942307329561827,
      0.39704387914675254,
      2.2456446803653662e-05
    ],
    [
      30,
      0.3994225882818877,
      0.39704194903744144,
      4.4492040812693645e-07
    ],
    [
      40,
      0.3994225867099064,
      0.39704191811573947,
      8.74416195006944e-09
    ],
    [
      50,
      0.39942258670477143,
      0.39704191753085766,
      1.7163592769264824e-10
    ],
    [
      60,
      0.3994225867047537,
      0.3970419175194491,
      3.3685276790151875e-12
    ],
    [
      70,
      0.39942258670475356,
      0.39704191751922546,
      6.611378111642807e-14
    ],
    [
      80,
      0.39942258670475356,
      0.3970419175192211,
      1.3877787807814457e-15
    ],
    [
      90,
      0.39942258670475356,
      0.39704191751922097,
      2.220446049250313e-16
    ],
    [
      100,
      0.39942258670475356,
      0.39704191751922097,
      0.0
    ]
  ],
  "65_7": [
    [
      1,
      0.43151159476871803,
      0.4249258739949919,
      0.18971123971561005
    ],
    [
      10,
      0.3995729664418565,
      0.3884931232253004,
      0.0043517650998781965
    ],
    [
      20,
      0.3994230732659861,
      0.38741647112816624,
      0.0006628286906692205
    ],
    [
      30,
      0.3994225881671203,
      0.3872552038858263,
      0.00011999843559404311
    ],
    [
      40,
      0.3994225865675389,
      0.387225502834535,
      2.2397038340726816e-05
    ],
    [
      50,
      0.3994225865570371,
      0.38721993911736985,
      4.204036770871777e-06
    ],
    [
      60,
      0.3994225865560156,
      0.38721889405949317,
      7.899576083547633e-07
    ],
    [
      70,
      0.3994225865558273,
      0.3872186976629105,
      1.4846624882269843e-07
    ],
    [
      80,
      0.39942258655579194,
      0.3872186607508356,
      2.7904096977504622e-08
    ],
    [
      90,
      0.39942258655578533,
      0.3872186538132128,
      5.244586792629846e-09
    ],
    [
      100,
      0.3994225865557841,
      0.3872186525092825,
      9.857236138444136e-10
    ],
    [
      110,
      0.3994225865557838,
      0.38721865226420793,
      1.852675790559033e-10
    ],
    [
      120,
      0.3994225865557838,
      0.387218652218146,
      3.482114596664587e-11
    ],
    [
      130,
      0.3994225865557838,
      0.38721865220948865,
      6.544681463438451e-12
    ],
    [
      140,
      0.3994225865557838,
      0.3872186522078615,
      1.230154866860289e-12
    ],
    [
      150,
      0.3994225865557838,
      0.38721865220755564,
      2.3120394487818885e-13
    ],
    [
      156,
      0.3994225865557838,
      0.3872186522075109,
      8.479328350574633e-14
    ]
  ],
  "65_11": [
    [
      1,
      0.43151159476871803,
      0.41641573076756727,
      0.2113307954967214
    ],
    [
      10,
      0.3995729664417996,
      0.3765820594986522,
      0.007147528185554919
    ],
    [
      20,
      0.3994230730547447,
      0.3738868328110593,
      0.0019095084513231775
    ],
    [
      30,
      0.39942258747472126,
      0.3730149965075198,
      0.0007148634498784223
    ],
    [
      40,
      0.3994225856474297,
      0.3726674083727143,
      0.0002941075364290835
    ],
    [
      50,
      0.3994225855417155,
      0.37252069461237786,
      0.0001256192197952588
    ],
    [
      60,
      0.39942258549962134,
      0.37245734628994875,
      5.450665833608981e-05
    ],
    [
      70,
      0.3994225854815132,
      0.3724297298741235,
      2.38118572682966e-05
    ],
    [
      80,
      0.39942258547362935,
      0.3724176405956797,
      1.043331246289303e-05
    ],
    [
      90,
      0.39942258547018,
      0.3724123388516738,
      4.577344481421219e-06
    ],
    [
      100,
      0.3994225854686677,
      0.37241001193440365,
      2.009331555835603e-06
    ],
    [
      110,
      0.39942258546800397,
      0.37240899030373975,
      8.822625546522911e-07
    ],
    [
      120,
      0.39942258546771253,
      0.3724085416894756,
      3.874285391392007e-07
    ],
    [
      130,
      0.3994225854675847,
      0.3724083446826405,
      1.7013992500980457e-07
    ],
    [
      140,
      0.3994225854675285,
      0.3724082581654775,
      7.471882410015063e-08
    ],
    [
      150,
      0.3994225854675037,
      0.37240822017026753,
      3.281389956977243e-08
    ],
    [
      160,
      0.39942258546749293,
      0.37240820348405057,
      1.4410778098605803e-08
    ],
    [
      170,
      0.3994225854674882,
      0.3724081961560075,
      6.328747859107864e-09
    ],
    [
      180,
      0.39942258546748616,
      0.3724081929377662,
      2.7793835288836277e-09
    ],
    [
      190,
      0.3994225854674852,
      0.3724081915244173,
      1.2206167743222807e-09
    ],
    [
      200,
      0.3994225854674847,
      0.37240819090371935,
      5.360561439182732e-10
    ],
    [
      210,
      0.39942258546748466,
      0.37240819063112846,
      2.354187678133002e-10
    ],
    [
      220,
      0.39942258546748444,
      0.37240819051141527,
      1.0338851996749554e-10
    ],
    [
      230,
      0.39942258546748444,
      0.372408190458841,
      4.5405068593851183e-11
    ],
    [
      240,
      0.39942258546748444,
      0.37240819043575213,
      1.9940410433960665e-11
    ],
    [
      250,
      0.39942258546748444,
      0.37240819042561213,
      8.75721717363831e-12
    ],
    [
      260,
      0.39942258546748444,
      0.37240819042115897,
      3.845979090755236e-12
    ],
    [
      270,
      0.39942258546748444,
      0.3724081904192033,
      1.689037798513482e-12
    ],
    [
      280,
      0.39942258546748444,
      0.3724081904183445,
      7.417677583276827e-13
    ],
    [
      290,
      0.39942258546748444,
      0.37240819041796724,
      3.2573943542502093e-13
    ],
    [
      300,
      0.39942258546748444,
      0.3724081904178016,
      1.4307999229856705e-13
    ],
    [
      305,
      0.39942258546748444,
      0.3724081904177579,
      9.492406860545088e-14
    ]
  ],
  "65_15": [
    [
      1,
      0.43151159476871803,
      0.40463758332668504,
      0.2113307954967214
    ],
    [
      10,
      0.39957296643992457,
      0.3615665179414494,
      0.009371588633947936
    ],
    [
      20,
      0.39942307167995195,
      0.3568002027254674,
      0.0034776989727308416
    ],
    [
      30,
      0.3994225837158472,
      0.3545719369072759,
      0.0017948474905860046
    ],
    [
      40,
      0.39942258046471235,
      0.353255516482133,
      0.0010896487045832515
    ],
    [
      50,
      0.3994225794329389,
      0.3523998599943808,
      0.0007218657562010622
    ],
    [
      60,
      0.3994225787441921,
      0.3518129811592488,
      0.0004997807174103586
    ],
    [
      70,
      0.39942257826001626,
      0.35139664795278897,
      0.00035632781806324565
    ],
    [
      80,
      0.399422577910145,
      0.3510945738740081,
      0.0002592715951643676
    ],
    [
      90,
      0.39942257765277434,
      0.3508719425781941,
      0.00019140682568427603
    ],
    [
      100,
      0.3994225774611225,
      0.3507060148151671,
      0.0001428033650326399
    ],
    [
      110,
      0.39942257731716907,
      0.35058133588330576,
      0.00010737338394228857
    ],
    [
      120,
      0.39942257720836327,
      0.350487085426351,
      8.120306284248313e-05
    ],
    [
      130,
      0.3994225771257436,
      0.35041551611953603,
      6.167935095974242e-05
    ],
    [
      140,
      0.39942257706279205,
      0.35036098567785023,
      4.700422579612118e-05
    ],
    [
      150,
      0.3994225770147024,
      0.3503193311440835,
      3.59103357893964e-05
    ],
    [
      160,
      0.39942257697789474,
      0.3502874503179808,
      2.7487098995165882e-05
    ],
    [
      170,
      0.39942257694968053,
      0.35026301375537955,
      2.107025899544812e-05
    ],
    [
      180,
      0.3994225769280289,
      0.3502442619913902,
      1.6169408008415154e-05
    ],
    [
      190,
      0.39942257691139926,
      0.3502298600732086,
      1.2419060820750838e-05
    ],
    [
      200,
      0.39942257689861854,
      0.3502187916200312,
      9.544816515660859e-06
    ],
    [
      210,
      0.39942257688879046,
      0.3502102807328353,
      7.339469482225969e-06
    ],
    [
      220,
      0.39942257688123056,
      0.35020373387791176,
      5.645851895053067e-06
    ],
    [
      230,
      0.3994225768754131,
      0.35019869630619704,
      4.344334514294612e-06
    ],
    [
      240,
      0.39942257687093596,
      0.3501948191774405,
      3.3436147803267424e-06
    ],
    [
      250,
      0.39942257686748944,
      0.3501918346437713,
      2.573863689486755e-06
    ],
    [
      260,
      0.399422576864836,
      0.35018953689679083,
      1.9815890546781567e-06
    ],
    [
      270,
      0.39942257686279287,
      0.35018776770998844,
      1.5257622519582181e-06
    ],
    [
      280,
      0.3994225768612197,
      0.3501864053859884,
      1.1748838957548191e-06
    ],
    [
      290,
      0.39942257686000826,
      0.35018535629236525,
      9.047526018657326e-07
    ],
    [
      300,
      0.3994225768590753,
      0.3501845483712277,
      6.967634661181332e-07
    ],
    [
      310,
      0.39942257685835675,
      0.3501839261572323,
      5.366075708779228e-07
    ],
    [
      320,
      0.39942257685780314,
      0.35018344695044146,
      4.132762624065034e-07
    ],
    [
      330,
      0.3994225768573771,
      0.3501830778745398,
      3.1829773883274015e-07
    ],
    [
      340,
      0.39942257685704863,
      0.35018279361453464,
      2.451511337542289e-07
    ],
    [
      350,
      0.3994225768567959,
      0.35018257467636305,
      1.8881645974522243e-07
    ],
    [
      360,
      0.39942257685660115,
      0.35018240604763257,
      1.454286931990012e-07
    ],
    [
      370,
      0.3994225768564512,
      0.3501822761668161,
      1.1201177249620109e-07
    ],
    [
      380,
      0.39942257685633564,
      0.35018217612972996,
      8.62739717999439e-08
    ],
    [
      390,
      0.39942257685624666,
      0.3501820990785936,
      6.645044339781414e-08
    ],
    [
      400,
      0.39942257685617816,
      0.3501820397316175,
      5.11820279214259e-08
    ],
    [
      410,
      0.39942257685612553,
      0.3501819940207647,
      3.942196458162073e-08
    ],
    [
      420,
      0.39942257685608473,
      0.3501819588127967,
      3.036406662215718e-08
    ],
    [
      430,
      0.39942257685605326,
      0.3501819316944443,
      2.3387419195719517e-08
    ],
    [
      440,
      0.39942257685602933,
      0.350181910806958,
      1.8013794317317533e-08
    ],
    [
      450,
      0.3994225768560106,
      0.3501818947186833,
      1.3874856846785022e-08
    ],
    [
      460,
      0.3994225768559963,
      0.35018188232692066,
      1.0686909635015951e-08
    ],
    [
      470,
      0.3994225768559854,
      0.350181872782338,
      8.231443582307207e-09
    ],
    [
      480,
      0.39942257685597676,
      0.3501818654307528,
      6.340157732154239e-09
    ],
    [
      490,
      0.3994225768559704,
      0.3501818597682922,
      4.883422194401632e-09
    ],
    [
      500,
      0.3994225768559653,
      0.3501818554068562,
      3.761391892398436e-09
    ],
    [
      510,
      0.3994225768559614,
      0.35018185204751673,
      2.897163370318978e-09
    ],
    [
      520,
      0.39942257685595833,
      0.3501818494600286,
      2.2315028713748575e-09
    ],
    [
      530,
      0.399422576855956,
      0.3501818474670489,
      1.7187866963030984e-09
    ],
    [
      540,
      0.3994225768559544,
      0.3501818459319816,
      1.3238736495946313e-09
    ],
    [
      550,
      0.39942257685595295,
      0.35018184474961533,
      1.0196970212650314e-09
    ],
    [
      560,
      0.3994225768559519,
      0.35018184383891265,
      7.854087380465558e-10
    ],
    [
      570,
      0.39942257685595134,
      0.3501818431374554,
      6.049512280004166e-10
    ],
    [
      580,
      0.3994225768559505,
      0.3501818425971666,
      4.659561070319285e-10
    ],
    [
      590,
      0.39942257685594984,
      0.350181842181016,
      3.5889699545599285e-10
    ],
    [
      600,
      0.39942257685594973,
      0.3501818418604812,
      2.7643590194692536e-10
    ],
    [
      610,
      0.3994225768559493,
      0.35018184161359334,
      2.1292123619787162e-10
    ],
    [
      620,
      0.39942257685594906,
      0.3501818414234309,
      1.6400000801830572e-10
    ],
    [
      630,
      0.39942257685594895,
      0.35018184127696084,
      1.2631898305137668e-10
    ],
    [
      640,
      0.3994225768559488,
      0.35018184116414397,
      9.729556049720145e-11
    ],
    [
      650,
      0.3994225768559486,
      0.35018184107724815,
      7.494074805158846e-11
    ],
    [
      660,
      0.3994225768559486,
      0.35018184101031785,
      5.772213262922321e-11
    ],
    [
      670,
      0.3994225768559486,
      0.35018184095876553,
      4.445974144395848e-11
    ],
    [
      680,
      0.3994225768559486,
      0.350181840919058,
      3.424466266110926e-11
    ],
    [
      690,
      0.3994225768559485,
      0.3501818408884738,
      2.637653984116639e-11
    ],
    [
      700,
      0.3994225768559485,
      0.3501818408649167,
      2.031616541664505e-11
    ],
    [
      710,
      0.3994225768559485,
      0.3501818408467721,
      1.564828822075981e-11
    ],
    [
      720,
      0.3994225768559485,
      0.3501818408327965,
      1.2052886466662471e-11
    ],
    [
      730,
      0.3994225768559485,
      0.35018184082203196,
      9.283573909613096e-12
    ],
    [
      740,
      0.3994225768559485,
      0.3501818408137407,
      7.1505579235520145e-12
    ],
    [
      750,
      0.3994225768559485,
      0.3501818408073545,
      5.507649891711708e-12
    ],
    [
      760,
      0.3994225768559483,
      0.35018184080243553,
      4.24224544381957e-12
    ],
    [
      770,
      0.3994225768559483,
      0.3501818407986468,
      3.267525139349914e-12
    ],
    [
      780,
      0.3994225768559483,
      0.35018184079572856,
      2.5167368189471517e-12
    ],
    [
      790,
      0.3994225768559483,
      0.3501818407934808,
      1.9385881788736015e-12
    ],
    [
      800,
      0.3994225768559483,
      0.3501818407917495,
      1.4931944569696043e-12
    ],
    [
      810,
      0.3994225768559483,
      0.35018184079041603,
      1.1500800312091997e-12
    ],
    [
      820,
      0.3994225768559483,
      0.35018184078938885,
      8.857914401971811e-13
    ],
    [
      830,
      0.3994225768559483,
      0.35018184078859776,
      6.823153153590056e-13
    ],
    [
      840,
      0.3994225768559483,
      0.3501818407879885,
      5.256073354331647e-13
    ],
    [
      850,
      0.3994225768559483,
      0.35018184078751907,
      4.048150703539477e-13
    ],
    [
      860,
      0.3994225768559483,
      0.35018184078715753,
      3.117783808903596e-13
    ],
    [
      870,
      0.3994225768559483,
      0.3501818407868792,
      2.401967513776526e-13
    ],
    [
      880,
      0.3994225768559483,
      0.3501818407866647,
      1.8501866705378234e-13
    ],
    [
      890,
      0.3994225768559483,
      0.3501818407864995,
      1.4252488078625447e-13
    ],
    [
      900,
      0.3994225768559483,
      0.35018184078637227,
      1.0974554598419672e-13
    ],
    [
      904,
      0.3994225768559483,
      0.35018184078632997,
      9.886536034287019e-14
    ]
  ],
  "65_17": [
    [
      1,
      0.43151159476871803,
      0.39752291454417893,
      0.2113307954967214
    ],
    [
      10,
      0.39957296643200513,
      0.35291369730283867,
      0.010286964540399374
    ],
    [
      20,
      0.39942306923389403,
      0.3470174446714772,
      0.0042362684541281115
    ],
    [
      30,
      0.3994225777241976,
      0.34392284958997266,
      0.002458698960798783
    ],
    [
      40,
      0.3994225721182511,
      0.3418634724069423,
      0.001680230110687464
    ],
    [
      50,
      0.39942256923191655,
      0.3403441574285656,
      0.0012401793628371294
    ],
    [
      60,
      0.3994225669567911,
      0.33915211396599754,
      0.0009645516141003618
    ],
    [
      70,
      0.3994225650656421,
      0.338177104830765,
      0.0007792671530255924
    ],
    [
      80,
      0.3994225634416433,
      0.33735503733706845,
      0.0006543438514436672
    ],
    [
      90,
      0.3994225620141847,
      0.3366455660056911,
      0.0005659050589394976
    ],
    [
      100,
      0.3994225607368411,
      0.3360217640102574,
      0.0004976949211454307
    ],
    [
      110,
      0.39942255957728107,
      0.33546483065340504,
      0.00044391088679263113
    ],
    [
      120,
      0.3994225585120025,
      0.33496115690410716,
      0.00040073211595931246
    ],
    [
      130,
      0.3994225575233397,
      0.33450059520534475,
      0.000365551577965223
    ],
    [
      140,
      0.39942255659764253,
      0.3340753876317344,
      0.000336536718890057
    ],
    [
      150,
      0.3994225557241165,
      0.3336794742908212,
      0.000312366475241882
    ],
    [
      160,
      0.3994225548940494,
      0.33330803154136146,
      0.0002920677069844779
    ],
    [
      170,
      0.39942255410028005,
      0.33295715451451163,
      0.00027491007215896257
    ],
    [
      180,
      0.39942255333682397,
      0.332623633239842,
      0.00026033651289106285
    ],
    [
      190,
      0.39942255259859966,
      0.332304791217512,
      0.0002479161309886513
    ],
    [
      200,
      0.3994225518812273,
      0.3319983666790155,
      0.00023731153283565454
    ],
    [
      210,
      0.39942255118087605,
      0.3317024236600641,
      0.00022825575584692337
    ],
    [
      220,
      0.3994225504941464,
      0.33141528428728334,
      0.0002205356795190183
    ],
    [
      230,
      0.39942254981797637,
      0.33113547641078667,
      0.00021397991193605748
    ],
    [
      240,
      0.39942254914956954,
      0.33086169249836717,
      0.0002084498203577534
    ],
    [
      250,
      0.3994225484863329,
      0.33059275689679046,
      0.0002038434468420447
    ],
    [
      260,
      0.399422547825827,
      0.3303275993741836,
      0.0002000992615266428
    ],
    [
      270,
      0.39942254716572345,
      0.33006523341618915,
      0.00019719717786381707
    ],
    [
      280,
      0.3994225465037673,
      0.3298047381403689,
      0.00019502639917357012
    ],
    [
      290,
      0.3994225458377446,
      0.3295452429717341,
      0.00019365592318421054
    ],
    [
      300,
      0.39942254516544956,
      0.3292859144223028,
      0.0001935406652330829
    ],
    [
      310,
      0.39942254448465814,
      0.32902594446261435,
      0.0001939974084648466
    ],
    [
      320,
      0.3994225437930981,
      0.32876454007896627,
      0.0001950144365417128
    ],
    [
      330,
      0.39942254308842207,
      0.3285009136876613,
      0.00019658625098983862
    ],
    [
      340,
      0.3994225423681772,
      0.3282342741342648,
      0.00019871311222230403
    ],
    [
      350,
      0.3994225416297769,
      0.32796381804709723,
      0.00020140071208854526
    ],
    [
      360,
      0.3994225408704663,
      0.32768872134366667,
      0.0002046599548868877
    ],
    [
      370,
      0.3994225400872886,
      0.3274081307091754,
      0.00020850682810052978
    ],
    [
      380,
      0.3994225392770442,
      0.3271211548795779,
      0.00021296234694659355
    ],
    [
      390,
      0.399422538436248,
      0.3268268555693527,
      0.00021805255834869697
    ],
    [
      400,
      0.3994225375610782,
      0.32652423788728546,
      0.00022380859025944444
    ],
    [
      410,
      0.3994225366473206,
      0.32621224008298516,
      0.00023026673132753306
    ],
    [
      420,
      0.39942253569030023,
      0.32588972246333203,
      0.0002374685236418428
    ],
    [
      430,
      0.3994225346848074,
      0.32555545531224866,
      0.0002454608474507791
    ],
    [
      440,
      0.3994225336250055,
      0.3252081056398445,
      0.00025429597104134616
    ],
    [
      450,
      0.399422532504327,
      0.32484622257895435,
      0.0002640315309503649
    ],
    [
      460,
      0.3994225313153491,
      0.324468221239448,
      0.00027473039678324596
    ],
    [
      470,
      0.39942253004964523,
      0.3240723648248344,
      0.00028646036047755286
    ],
    [
      480,
      0.39942252869761075,
      0.3236567448134686,
      0.0002993113941419656
    ],
    [
      490,
      0.3994225272482514,
      0.32321925901053233,
      0.00031343276211434623
    ],
    [
      500,
      0.39942252568893166,
      0.322757587290069,
      0.000329171305123499
    ],
    [
      510,
      0.3994225240050708,
      0.32226916487274965,
      0.0003463191309183433
    ],
    [
      520,
      0.3994225221797735,
      0.32175115302972807,
      0.0003655344784589676
    ],
    [
      530,
      0.3994225201933831,
      0.3212004071718553,
      0.00038656820138197046
    ],
    [
      540,
      0.39942251802293627,
      0.3206134423833849,
      0.00040939913163703934
    ],
    [
      550,
      0.3994225156414924,
      0.31998639659706424,
      0.0004353153076772365
    ],
    [
      560,
      0.3994225130173129,
      0.3193149917893986,
      0.00046353891529674063
    ],
    [
      570,
      0.39942251011284685,
      0.31859449380466504,
      0.0004963664486581643
    ],
    [
      580,
      0.3994225068834717,
      0.31781967169270436,
      0.0005322908451106667
    ],
    [
      590,
      0.3994225032759294,
      0.3169847577587824,
      0.0005711819515424599
    ],
    [
      600,
      0.39942249922636996,
      0.31608340985105915,
      0.0006130460954700545
    ],
    [
      610,
      0.3994224946578973,
      0.31510867771209866,
      0.0006578957570556598
    ],
    [
      620,
      0.39942248947747355,
      0.3140529754344992,
      0.0007066967309112271
    ],
    [
      630,
      0.3994224835719994,
      0.3129080621066842,
      0.000760070861456047
    ],
    [
      640,
      0.3994224768033216,
      0.3116650325219345,
      0.0008174147040307944
    ],
    [
      650,
      0.3994224690018421,
      0.31031431927003117,
      0.0008809323396468116
    ],
    [
      660,
      0.3994224599582884,
      0.3088457065971383,
      0.0009484260305476222
    ],
    [
      670,
      0.3994224494130477,
      0.30724835515112975,
      0.0010231934644036322
    ],
    [
      680,
      0.3994224370422503,
      0.3055108352939312,
      0.0011027736684564304
    ],
    [
      690,
      0.3994224224394845,
      0.30362116535885336,
      0.0011857772120037746
    ],
    [
      700,
      0.399422405091592,
      0.30156685044549525,
      0.001274068695183067
    ],
    [
      710,
      0.39942238434639116,
      0.2993349174376788,
      0.0013664758791112896
    ],
    [
      720,
      0.3994223593693118,
      0.2969119430744293,
      0.0014653375343268438
    ],
    [
      730,
      0.39942232908471137,
      0.29428407394395034,
      0.0015696461698971875
    ],
    [
      740,
      0.39942229209589136,
      0.2914370396853873,
      0.0016758349340184053
    ],
    [
      750,
      0.3994222465753181,
      0.2883561627261727,
      0.0017875827191947136
    ],
    [
      760,
      0.39942219011290603,
      0.28502636886661753,
      0.0019033155708423066
    ],
    [
      770,
      0.39942211950487017,
      0.28143220262414254,
      0.0020223190791948675
    ],
    [
      780,
      0.3994220304577792,
      0.2775578496518525,
      0.002143819165982913
    ],
    [
      790,
      0.39942191717072223,
      0.27338716632236815,
      0.0022682065555760522
    ],
    [
      800,
      0.3994217717409836,
      0.2689037143349418,
      0.0023937505497999834
    ],
    [
      810,
      0.39942158331222655,
      0.2640907962349246,
      0.0025234087833709284
    ],
    [
      820,
      0.39942133684416253,
      0.2589314856962965,
      0.0026522693320855384
    ],
    [
      830,
      0.3994210113215339,
      0.2534086432440465,
      0.0027841824122279424
    ],
    [
      840,
      0.39942057712604956,
      0.2475049017695665,
      0.0029140876412386274
    ],
    [
      850,
      0.3994199921485354,
      0.24120259301082034,
      0.0030474174329008508
    ],
    [
      860,
      0.3994191959886588,
      0.23448355873232476,
      0.0031806943399144694
    ],
    [
      870,
      0.3994181012238827,
      0.22732873287357108,
      0.0033131166158044123
    ],
    [
      880,
      0.39941658013761366,
      0.21971725834349234,
      0.0034489911470991508
    ],
    [
      890,
      0.39941444431631046,
      0.2116246330762037,
      0.0035879767405133933
    ],
    [
      900,
      0.39941141284384934,
      0.20301876482449027,
      0.003747309363448248
    ],
    [
      910,
      0.399407061782209,
      0.19385131940920983,
      0.003902348776830211
    ],
    [
      920,
      0.3994007416921148,
      0.18403775439825126,
      0.004157977581799754
    ],
    [
      930,
      0.39939143701314306,
      0.1734070692069807,
      0.004607909401496774
    ],
    [
      940,
      0.39937750846682546,
      0.16155434139090025,
      0.00553772461016494
    ],
    [
      950,
      0.39935615942741204,
      0.14726662519845354,
      0.00858206248462029
    ],
    [
      960,
      0.39932205828126477,
      0.12503777702806662,
      0.03107461405163646
    ],
    [
      970,
      0.39926167683564423,
      0.09403569469910537,
      0.030125152706618696
    ],
    [
      980,
      0.39909199238601534,
      0.06850322876066199,
      0.023261966124180855
    ],
    [
      990,
      0.3981665943927317,
      0.04553391810211302,
      0.02038129512830869
    ],
    [
      1000,
      0.39192639626189035,
      0.025165251341557473,
      0.02237416607014478
    ],
    [
      1010,
      0.3240783561507912,
      0.007850020039691903,
      0.03251424732612482
    ],
    [
      1020,
      2.142458313749046e-15,
      1.552257470133705e-17,
      2.5136967260951563e-08
    ]
  ],
  "65_19": [
    [
      1,
      0.43151159476871803,
      0.3895911823869628,
      0.2113307954967214
    ],
    [
      10,
      0.3995729663952304,
      0.34350217426959073,
      0.01114299292257806
    ],
    [
      20,
      0.3994230632265107,
      0.33644224803425077,
      0.004937725472477977
    ],
    [
      30,
      0.3994225640937506,
      0.3323976780377389,
      0.0031565725186599725
    ],
    [
      40,
      0.3994225531000237,
      0.3294654172039589,
      0.002279657489391157
    ],
    [
      50,
      0.39942254548210215,
      0.32710826720282693,
      0.001811596530613524
    ],
    [
      60,
      0.3994225386534617,
      0.325091558114447,
      0.0015448073251119188
    ],
    [
      70,
      0.3994225321988484,
      0.3232901197734921,
      0.0013598949581657693
    ],
    [
      80,
      0.39942252588672095,
      0.32162805631224745,
      0.0012274273233010558
    ],
    [
      90,
      0.39942251955388713,
      0.3200547585110075,
      0.0011303721851108617
    ],
    [
      100,
      0.3994225130656906,
      0.3185337358771864,
      0.0010895043641585278
    ],
    [
      110,
      0.39942250629697873,
      0.3170368077811991,
      0.0010648741003004003
    ],
    [
      120,
      0.39942249912052796,
      0.31554081659001865,
      0.0010520185729352982
    ],
    [
      130,
      0.3994224913982437,
      0.31402564001143807,
      0.001048494241870368
    ],
    [
      140,
      0.3994224829730397,
      0.3124729250930023,
      0.0010526442469944164
    ],
    [
      150,
      0.39942247366020545,
      0.3108652525401668,
      0.0010692479078384387
    ],
    [
      160,
      0.39942246323735203,
      0.3091855779736318,
      0.0011061611909429225
    ],
    [
      170,
      0.3994224514320787,
      0.30741686753354797,
      0.0011570157776829848
    ],
    [
      180,
      0.39942243790637594,
      0.30554188257171944,
      0.0012115274378265706
    ],
    [
      190,
      0.3994224222365514,
      0.30354308676677044,
      0.0012693859908575744
    ],
    [
      200,
      0.3994224038870738,
      0.3014026555832597,
      0.0013359643957862877
    ],
    [
      210,
      0.39942238217617304,
      0.2991025662839089,
      0.0014125907896316847
    ],
    [
      220,
      0.3994223562301798,
      0.29662474002137806,
      0.0015064169151358386
    ],
    [
      230,
      0.3994223249223349,
      0.2939512001537879,
      0.0016017619611466416
    ],
    [
      240,
      0.39942228678993785,
      0.29106420799316784,
      0.0017005685738864518
    ],
    [
      250,
      0.39942223992096687,
      0.2879463430784016,
      0.0018080386654141245
    ],
    [
      260,
      0.3994221817973166,
      0.28458051077032365,
      0.001922184375801994
    ],
    [
      270,
      0.39942210907601344,
      0.2809498814363992,
      0.0020390708806728164
    ],
    [
      280,
      0.39942201728139215,
      0.2770377847454268,
      0.0021586496740393646
    ],
    [
      290,
      0.399421900368913,
      0.27282759184686145,
      0.0022838170509285605
    ],
    [
      300,
      0.39942175010301395,
      0.2683026144052506,
      0.0024107294503402654
    ],
    [
      310,
      0.3994215551638001,
      0.263446035776174,
      0.0025396625966202235
    ],
    [
      320,
      0.39942129985533303,
      0.2582408727849116,
      0.0026694014464571647
    ],
    [
      330,
      0.39942096222372747,
      0.25266995212327564,
      0.00280127349080575
    ],
    [
      340,
      0.3994205112935659,
      0.24671587399056283,
      0.0029323181230073714
    ],
    [
      350,
      0.3994199029759215,
      0.24036092206304494,
      0.003064852209487573
    ],
    [
      360,
      0.3994190739572733,
      0.23358685203372015,
      0.003197978425221487
    ],
    [
      370,
      0.3994179324898299,
      0.2263744308500267,
      0.00333051349280003
    ],
    [
      380,
      0.39941634437331436,
      0.21870246533892884,
      0.0034681240013982317
    ],
    [
      390,
      0.3994141113698904,
      0.2105457612630226,
      0.003607085130028359
    ],
    [
      400,
      0.39941093748541506,
      0.20187076717899993,
      0.0037668714585188112
    ],
    [
      410,
      0.39940637525371747,
      0.19262597159523526,
      0.003941859731303982
    ],
    [
      420,
      0.3993997376438943,
      0.18271954790896508,
      0.004186272431872473
    ],
    [
      430,
      0.3993899467699409,
      0.17196223625788598,
      0.004677875642813606
    ],
    [
      440,
      0.39937525330947404,
      0.15989507545899545,
      0.005739093960733771
    ],
    [
      450,
      0.3993526426594863,
      0.14508377770167638,
      0.00956989258091634
    ],
    [
      460,
      0.39931623880471157,
      0.12079790083158086,
      0.03394429225242482
    ],
    [
      470,
      0.3992500468497119,
      0.09057767871276166,
      0.02906188055392611
    ],
    [
      480,
      0.39904368147336766,
      0.06540685470876044,
      0.022336913811089737
    ],
    [
      490,
      0.39787443562669506,
      0.042757788219325146,
      0.02074174745462143
    ],
    [
      500,
      0.3897045795235526,
      0.022750500365766826,
      0.022812970620013806
    ],
    [
      510,
      0.2912609531606524,
      0.005888774148683227,
      0.03649278677497267
    ],
    [
      519,
      1.6028378068240425e-18,
      1.156961194247008e-20,
      6.901040032741672e-10
    ]
  ],
  "129_3": [
    [
      1,
      0.43151159476871803,
      0.43117613120794435,
      0.08822280467258398
    ],
    [
      10,
      0.39957296644185775,
      0.3989845408879268,
      0.0010945767364021752
    ],
    [
      20,
      0.39942307329773713,
      0.3988190173342788,
      2.2456446803653662e-05
    ],
    [
      30,
      0.39942258829023913,
      0.3988181654284476,
      4.4492040812693645e-07
    ],
    [
      40,
      0.3994225867193005,
      0.39881815640561463,
      8.744161894558289e-09
    ],
    [
      50,
      0.399422586714212,
      0.3988181562533219,
      1.71635872181497e-10
    ],
    [
      60,
      0.39942258671419584,
      0.3988181562504132,
      3.3683611455614937e-12
    ],
    [
      70,
      0.39942258671419584,
      0.3988181562503564,
      6.616929226765933e-14
    ],
    [
      80,
      0.39942258671419567,
      0.3988181562503552,
      1.3322676295501878e-15
    ],
    [
      90,
      0.39942258671419545,
      0.39881815625035516,
      2.220446049250313e-16
    ],
    [
      100,
      0.39942258671419545,
      0.39881815625035516,
      0.0
    ]
  ],
  "129_7": [
    [
      1,
      0.43151159476871803,
      0.42983953958759963,
      0.18971123971561005
    ],
    [
      10,
      0.39957296644185775,
      0.3967598940549847,
      0.0043517650998781965
    ],
    [
      20,
      0.39942307329773713,
      0.39637470516082024,
      0.0006628286906691649
    ],
    [
      30,
      0.39942258829023913,
      0.39633339899220316,
      0.00011999843559026835
    ],
    [
      40,
      0.3994225867193005,
      0.39632585699073336,
      2.239703833661899e-05
    ],
    [
      50,
      0.399422586714212,
      0.3963244444092665,
      4.204036769261954e-06
    ],
    [
      60,
      0.39942258671419584,
      0.3963241790784732,
      7.899576079384296e-07
    ],
    [
      70,
      0.39942258671419567,
      0.39632412921515003,
      1.4846624868392055e-07
    ],
    [
      80,
      0.39942258671419545,
      0.3963241198435067,
      2.7904097033015773e-08
    ],
    [
      90,
      0.39942258671419545,
      0.39632411808210677,
      5.244586792629846e-09
    ],
    [
      100,
      0.39942258671419545,
      0.3963241177510506,
      9.857235305776868e-10
    ],
    [
      110,
      0.39942258671419545,
      0.3963241176888284,
      1.8526752354475207e-10
    ],
    [
      120,
      0.39942258671419545,
      0.39632411767713366,
      3.482128474452395e-11
    ],
    [
      130,
      0.39942258671419545,
      0.39632411767493564,
      6.5447092190140665e-12
    ],
    [
      140,
      0.39942258671419545,
      0.3963241176745225,
      1.2301271112846734e-12
    ],
    [
      150,
      0.39942258671419545,
      0.39632411767444486,
      2.312594560294201e-13
    ],
    [
      156,
      0.39942258671419545,
      0.39632411767443343,
      8.493206138382448e-14
    ]
  ],
  "129_11": [
    [
      1,
      0.43151159476871803,
      0.42767889088043853,
      0.2113307954967214
    ],
    [
      10,
      0.39957296644185775,
      0.39373578226812767,
      0.007147528185554919
    ],
    [
      20,
      0.39942307329773713,
      0.39293965186536894,
      0.001909508451314157
    ],
    [
      30,
      0.39942258829023913,
      0.39271793861289445,
      0.0007148634497020911
    ],
    [
      40,
      0.3994225867193005,
      0.39262968794448216,
      0.0002941075362104806
    ],
    [
      50,
      0.399422586714212,
      0.3925924386385679,
      0.00012561921963752387
    ],
    [
      60,
      0.39942258671419584,
      0.39257635507015565,
      5.450665823961143e-05
    ],
    [
      70,
      0.39942258671419567,
      0.39256934351095996,
      2.3811857213756893e-05
    ],
    [
      80,
      0.39942258671419545,
      0.392566274152071,
      1.0433312433583142e-05
    ],
    [
      90,
      0.39942258671419545,
      0.39256492808703003,
      4.577344466183408e-06
    ],
    [
      100,
      0.39942258671419545,
      0.39256433730369816,
      2.009331547980775e-06
    ],
    [
      110,
      0.39942258671419545,
      0.39256407792087644,
      8.822625507665105e-07
    ],
    [
      120,
      0.39942258671419545,
      0.3925639640217564,
      3.8742853716855485e-07
    ],
    [
      130,
      0.39942258671419545,
      0.3925639140034959,
      1.7013992403835942e-07
    ],
    [
      140,
      0.39942258671419545,
      0.39256389203756775,
      7.471882362830584e-08
    ],
    [
      150,
      0.39942258671419545,
      0.3925638823909262,
      3.281389940323898e-08
    ],
    [
      160,
      0.39942258671419545,
      0.39256387815444604,
      1.4410777848805623e-08
    ],
    [
      170,
      0.39942258671419545,
      0.3925638762939219,
      6.328747775841137e-09
    ],
    [
      180,
      0.39942258671419545,
      0.39256387547683946,
      2.779383584394779e-09
    ],
    [
      190,
      0.39942258671419545,
      0.3925638751180029,
      1.2206168298334319e-09
    ],
    [
      200,
      0.39942258671419545,
      0.3925638749604133,
      5.360561994294244e-10
    ],
    [
      210,
      0.39942258671419545,
      0.3925638748912049,
      2.354188233244514e-10
    ],
    [
      220,
      0.39942258671419545,
      0.39256387486081085,
      1.0338857547864677e-10
    ],
    [
      230,
      0.39942258671419545,
      0.3925638748474627,
      4.540501308269995e-11
    ],
    [
      240,
      0.39942258671419545,
      0.3925638748416006,
      1.9940410433960665e-11
    ],
    [
      250,
      0.39942258671419545,
      0.3925638748390262,
      8.757244929213925e-12
    ],
    [
      260,
      0.39942258671419545,
      0.39256387483789557,
      3.845923579604005e-12
    ],
    [
      270,
      0.39942258671419545,
      0.3925638748373991,
      1.6890100429378663e-12
    ],
    [
      280,
      0.39942258671419545,
      0.39256387483718097,
      7.417122471764515e-13
    ],
    [
      290,
      0.39942258671419545,
      0.3925638748370852,
      3.258227021518678e-13
    ],
    [
      300,
      0.39942258671419545,
      0.39256387483704314,
      1.4310774787418268e-13
    ],
    [
      305,
      0.39942258671419545,
      0.39256387483703203,
      9.489631302983526e-14
    ]
  ],
  "129_15": [
    [
      1,
      0.43151159476871803,
      0.4246885253412445,
      0.2113307954967214
    ],
    [
      10,
      0.39957296644185775,
      0.38992347152483203,
      0.009371588633947936
    ],
    [
      20,
      0.39942307329773713,
      0.3886015104011127,
      0.003477698972327997
    ],
    [
      30,
      0.39942258829023913,
      0.3880354119152474,
      0.0017948474860413621
    ],
    [
      40,
      0.3994225867193005,
      0.3877011834582165,
      0.0010896486963960783
    ],
    [
      50,
      0.399422586714212,
      0.3874839399828919,
      0.000721865747116579
    ],
    [
      60,
      0.39942258671419584,
      0.38733493673617986,
      0.0004997807082423589
    ],
    [
      70,
      0.39942258671419567,
      0.38722923348817306,
      0.00035632780924774177
    ],
    [
      80,
      0.39942258671419545,
      0.3871525396032222,
      0.00025927158694324937
    ],
    [
      90,
      0.39942258671419545,
      0.3870960155250011,
      0.00019140681818441418
    ],
    [
      100,
      0.39942258671419545,
      0.38705388796271584,
      0.00014280335830638147
    ],
    [
      110,
      0.39942258671419545,
      0.3870222331068452,
      0.00010737337799282543
    ],
    [
      120,
      0.39942258671419545,
      0.38699830376641764,
      8.120305764142133e-05
    ],
    [
      130,
      0.39942258671419545,
      0.38698013296548067,
      6.167934645842643e-05
    ],
    [
      140,
      0.39942258671419545,
      0.386966288178716,
      4.700422193437692e-05
    ],
    [
      150,
      0.39942258671419545,
      0.3869557124688094,
      3.591033250205378e-05
    ],
    [
      160,
      0.39942258671419545,
      0.38694761821508183,
      2.7487096216055606e-05
    ],
    [
      170,
      0.39942258671419545,
      0.38694141399266424,
      2.10702566603993e-05
    ],
    [
      180,
      0.39942258671419545,
      0.386936653089289,
      1.6169406057392477e-05
    ],
    [
      190,
      0.39942258671419545,
      0.3869329965724814,
      1.2419059198798266e-05
    ],
    [
      200,
      0.39942258671419545,
      0.38693018639232624,
      9.544815173373467e-06
    ],
    [
      210,
      0.39942258671419545,
      0.3869280255550642,
      7.339468375999747e-06
    ],
    [
      220,
      0.39942258671419545,
      0.38692636336784464,
      5.6458509866963436e-06
    ],
    [
      230,
      0.39942258671419545,
      0.38692508437398665,
      4.344333771055808e-06
    ],
    [
      240,
      0.39942258671419545,
      0.38692410000610145,
      3.343614174144971e-06
    ],
    [
      250,
      0.39942258671419545,
      0.3869233422600346,
      2.5738631962701763e-06
    ],
    [
      260,
      0.39942258671419545,
      0.3869227588828935,
      1.9815886544427563e-06
    ],
    [
      270,
      0.39942258671419545,
      0.38692230970239766,
      1.5257619280784063e-06
    ],
    [
      280,
      0.39942258671419545,
      0.3869219638206837,
      1.17488363421403e-06
    ],
    [
      290,
      0.39942258671419545,
      0.3869216974653257,
      9.047523910898914e-07
    ],
    [
      300,
      0.39942258671419545,
      0.38692149234147705,
      6.967632965870774e-07
    ],
    [
      310,
      0.39942258671419545,
      0.386921334366989,
      5.366074346813132e-07
    ],
    [
      320,
      0.39942258671419545,
      0.38692121270073393,
      4.1327615327158007e-07
    ],
    [
      330,
      0.39942258671419545,
      0.3869211189957131,
      3.1829765140267696e-07
    ],
    [
      340,
      0.39942258671419545,
      0.3869210468246791,
      2.451510638656895e-07
    ],
    [
      350,
      0.39942258671419545,
      0.38692099123826607,
      1.888164040120266e-07
    ],
    [
      360,
      0.39942258671419545,
      0.38692094842496355,
      1.4542864873456907e-07
    ],
    [
      370,
      0.39942258671419545,
      0.38692091544940477,
      1.1201173713559776e-07
    ],
    [
      380,
      0.39942258671419545,
      0.3869208900508981,
      8.62739436835458e-08
    ],
    [
      390,
      0.39942258671419545,
      0.38692087048831525,
      6.645042099906462e-08
    ],
    [
      400,
      0.39942258671419545,
      0.38692085542065785,
      5.118201018561308e-08
    ],
    [
      410,
      0.39942258671419545,
      0.3869208438150883,
      3.9421950481788315e-08
    ],
    [
      420,
      0.39942258671419545,
      0.3869208348761057,
      3.036405549217136e-08
    ],
    [
      430,
      0.39942258671419545,
      0.3869208279910029,
      2.3387410424957622e-08
    ],
    [
      440,
      0.39942258671419545,
      0.3869208226878604,
      1.801378737842363e-08
    ],
    [
      450,
      0.39942258671419545,
      0.386920818603194,
      1.3874851295669899e-08
    ],
    [
      460,
      0.39942258671419545,
      0.38692081545703844,
      1.0686905305146155e-08
    ],
    [
      470,
      0.39942258671419545,
      0.3869208130337558,
      8.231440140615831e-09
    ],
    [
      480,
      0.39942258671419545,
      0.3869208111672554,
      6.3401549565966775e-09
    ],
    [
      490,
      0.39942258671419545,
      0.3869208097296083,
      4.8834200017111584e-09
    ],
    [
      500,
      0.39942258671419545,
      0.3869208086222795,
      3.761390116041596e-09
    ],
    [
      510,
      0.39942258671419545,
      0.38692080776937376,
      2.897162010295773e-09
    ],
    [
      520,
      0.39942258671419545,
      0.38692080711243426,
      2.2315018721741353e-09
    ],
    [
      530,
      0.39942258671419545,
      0.38692080660643485,
      1.7187858081246787e-09
    ],
    [
      540,
      0.39942258671419545,
      0.38692080621669533,
      1.3238729557052409e-09
    ],
    [
      550,
      0.39942258671419545,
      0.38692080591650335,
      1.0196964106423678e-09
    ],
    [
      560,
      0.39942258671419545,
      0.38692080568528425,
      7.854084049796484e-10
    ],
    [
      570,
      0.39942258671419545,
      0.38692080550719066,
      6.049508671779336e-10
    ],
    [
      580,
      0.39942258671419545,
      0.3869208053700163,
      4.659558017205967e-10
    ],
    [
      590,
      0.39942258671419545,
      0.38692080526435946,
      3.588966901446611e-10
    ],
    [
      600,
      0.39942258671419545,
      0.3869208051829786,
      2.7643567990232043e-10
    ],
    [
      610,
      0.39942258671419545,
      0.38692080512029603,
      2.129211806867204e-10
    ],
    [
      620,
      0.39942258671419545,
      0.38692080507201554,
      1.6399992475157887e-10
    ],
    [
      630,
      0.39942258671419545,
      0.3869208050348281,
      1.2631887202907421e-10
    ],
    [
      640,
      0.39942258671419545,
      0.3869208050061849,
      9.729556049720145e-11
    ],
    [
      650,
      0.39942258671419545,
      0.3869208049841229,
      7.494066478486161e-11
    ],
    [
      660,
      0.39942258671419545,
      0.38692080496712994,
      5.772213262922321e-11
    ],
    [
      670,
      0.39942258671419545,
      0.38692080495404124,
      4.4459769199534094e-11
    ],
    [
      680,
      0.39942258671419545,
      0.38692080494395986,
      3.424457939438241e-11
    ],
    [
      690,
      0.39942258671419545,
      0.3869208049361948,
      2.6376512085590775e-11
    ],
    [
      700,
      0.39942258671419545,
      0.3869208049302139,
      2.0316109905493818e-11
    ],
    [
      710,
      0.39942258671419545,
      0.3869208049256071,
      1.5648232709608578e-11
    ],
    [
      720,
      0.39942258671419545,
      0.3869208049220589,
      1.2052886466662471e-11
    ],
    [
      730,
      0.39942258671419545,
      0.38692080491932584,
      9.283546154037481e-12
    ],
    [
      740,
      0.39942258671419545,
      0.38692080491722075,
      7.150641190278861e-12
    ],
    [
      750,
      0.39942258671419545,
      0.3869208049155993,
      5.507705402862939e-12
    ],
    [
      760,
      0.39942258671419545,
      0.3869208049143505,
      4.24224544381957e-12
    ],
    [
      770,
      0.39942258671419545,
      0.3869208049133886,
      3.2674973837742982e-12
    ],
    [
      780,
      0.39942258671419545,
      0.38692080491264763,
      2.516792330098383e-12
    ],
    [
      790,
      0.39942258671419545,
      0.38692080491207703,
      1.938560423297986e-12
    ],
    [
      800,
      0.39942258671419545,
      0.3869208049116374,
      1.4931944569696043e-12
    ],
    [
      810,
      0.39942258671419545,
      0.3869208049112988,
      1.1501632979360465e-12
    ],
    [
      820,
      0.39942258671419545,
      0.38692080491103803,
      8.858469513484124e-13
    ],
    [
      830,
      0.39942258671419545,
      0.38692080491083725,
      6.823153153590056e-13
    ],
    [
      840,
      0.39942258671419545,
      0.3869208049106825,
      5.256350910087804e-13
    ],
    [
      850,
      0.39942258671419545,
      0.3869208049105633,
      4.049260926564102e-13
    ],
    [
      860,
      0.39942258671419545,
      0.3869208049104716,
      3.1175062531474396e-13
    ],
    [
      870,
      0.39942258671419545,
      0.3869208049104009,
      2.4022450695326825e-13
    ],
    [
      880,
      0.39942258671419545,
      0.38692080491034647,
      1.8501866705378234e-13
    ],
    [
      890,
      0.39942258671419545,
      0.38692080491030445,
      1.4249712521063884e-13
    ],
    [
      900,
      0.39942258671419545,
      0.3869208049102722,
      1.0977330155981235e-13
    ],
    [
      904,
      0.39942258671419545,
      0.38692080491026143,
      9.883760476725456e-14
    ]
  ],
  "129_17": [
    [
      1,
      0.43151159476871803,
      0.42288217502539277,
      0.2113307954967214
    ],
    [
      10,
      0.39957296644185775,
      0.38772659830819084,
      0.010286964540399374
    ],
    [
      20,
      0.39942307329773713,
      0.38611775625422173,
      0.00423626845180522
    ],
    [
      30,
      0.39942258829023913,
      0.3853317045793637,
      0.002458698934919068
    ],
    [
      40,
      0.3994225867193005,
      0.38480884610656274,
      0.0016802300675179682
    ],
    [
      50,
      0.399422586714212,
      0.38442310573532684,
      0.001240179307281264
    ],
    [
      60,
      0.39942258671419584,
      0.3841204566612859,
      0.0009645515486181033
    ],
    [
      70,
      0.39942258671419567,
      0.3838729106511654,
      0.0007792670790663925
    ],
    [
      80,
      0.39942258671419545,
      0.3836641951491779,
      0.0006543437612935021
    ],
    [
      90,
      0.39942258671419545,
      0.3834840668014765,
      0.0005659049598586152
    ],
    [
      100,
      0.39942258671419545,
      0.3833256891293554,
      0.0004976948134512438
    ],
    [
      110,
      0.39942258671419545,
      0.383184288805109,
      0.0004439107706510348
    ],
    [
      120,
      0.39942258671419545,
      0.38305641061838347,
      0.0004007319914147156
    ],
    [
      130,
      0.39942258671419545,
      0.382939478195925,
      0.00036555144495997727
    ],
    [
      140,
      0.39942258671419545,
      0.38283152187045405,
      0.00033653657727844566
    ],
    [
      150,
      0.39942258671419545,
      0.3827310030899814,
      0.0003123663247993069
    ],
    [
      160,
      0.39942258671419545,
      0.38263669717559,
      0.000292067547412761
    ],
    [
      170,
      0.39942258671419545,
      0.3825476127164241,
      0.0002749099030899538
    ],
    [
      180,
      0.39942258671419545,
      0.38246293473010173,
      0.00026033633388833355
    ],
    [
      190,
      0.39942258671419545,
      0.38238198367764514,
      0.00024791594154682794
    ],
    [
      200,
      0.39942258671419545,
      0.3823041853166556,
      0.00023731133237955837
    ],
    [
      210,
      0.39942258671419545,
      0.3822290481235208,
      0.00022825554372837842
    ],
    [
      220,
      0.39942258671419545,
      0.3821561461016205,
      0.00022053545501404814
    ],
    [
      230,
      0.39942258671419545,
      0.38208510548571084,
      0.00021397967423969488
    ],
    [
      240,
      0.39942258671419545,
      0.38201559430553417,
      0.00020844956857871133
    ],
    [
      250,
      0.39942258671419545,
      0.3819473140737597,
      0.00020384317935503993
    ],
    [
      260,
      0.39942258671419545,
      0.38187999306863957,
      0.00020009897775785657
    ],
    [
      270,
      0.39942258671419545,
      0.3818133808236031,
      0.00019719687427097177
    ],
    [
      280,
      0.39942258671419545,
      0.381747243535493,
      0.0001950260763164957
    ],
    [
      290,
      0.39942258671419545,
      0.38168136017382764,
      0.0001936555574670873
    ],
    [
      300,
      0.39942258671419545,
      0.3816155191242581,
      0.00019354027379914207
    ],
    [
      310,
      0.39942258671419545,
      0.38154951523620967,
      0.0001939969890691895
    ],
    [
      320,
      0.39942258671419545,
      0.381483147171569,
      0.00019501398669663494
    ],
    [
      330,
      0.39942258671419545,
      0.3814162149709604,
      0.00019658576793765703
    ],
    [
      340,
      0.39942258671419545,
      0.38134851776855205,
      0.0001987125929044098
    ],
    [
      350,
      0.39942258671419545,
      0.3812798515968022,
      0.00020140015311145842
    ],
    [
      360,
      0.39942258671419545,
      0.3812100072300374,
      0.0002046593524835938
    ],
    [
      370,
      0.39942258671419545,
      0.3811387680209435,
      0.00020850617808806926
    ],
    [
      380,
      0.39942258671419545,
      0.3810659076874368,
      0.0002129616446790994
    ],
    [
      390,
      0.39942258671419545,
      0.38099118800933673,
      0.00021805179866621338
    ],
    [
      400,
      0.39942258671419545,
      0.380914356395051,
      0.00022380776743075037
    ],
    [
      410,
      0.39942258671419545,
      0.3808351432783471,
      0.00023026583898949626
    ],
    [
      420,
      0.39942258671419545,
      0.38075325930438164,
      0.0002374675547348326
    ],
    [
      430,
      0.39942258671419545,
      0.3806683922626897,
      0.0002454597941493053
    ],
    [
      440,
      0.39942258671419545,
      0.3805802037229708,
      0.00025429482468428133
    ],
    [
      450,
      0.39942258671419545,
      0.38048832532746835,
      0.0002640302819708895
    ],
    [
      460,
      0.39942258671419545,
      0.38039235469180277,
      0.0002747290346435116
    ],
    [
      470,
      0.39942258671419545,
      0.38029185086462847,
      0.0002864588736114504
    ],
    [
      480,
      0.39942258671419545,
      0.3801863292959246,
      0.00029930976397388176
    ],
    [
      490,
      0.39942258671419545,
      0.3800752562647109,
      0.0003134309596233009
    ],
    [
      500,
      0.39942258671419545,
      0.37995804272030603,
      0.0003291693299694032
    ],
    [
      510,
      0.39942258671419545,
      0.3798340374979527,
      0.00034631696598103057
    ],
    [
      520,
      0.39942258671419545,
      0.37970251988097165,
      0.00036553205273237577
    ],
    [
      530,
      0.39942258671419545,
      0.37956269149910976,
      0.0003865655350693553
    ],
    [
      540,
      0.39942258671419545,
      0.37941366757809675,
      0.00040939620247523734
    ],
    [
      550,
      0.39942258671419545,
      0.37925446759040693,
      0.0004353119797833871
    ],
    [
      560,
      0.39942258671419545,
      0.37908400540339876,
      0.00046353524906070365
    ],
    [
      570,
      0.39942258671419545,
      0.3789010790793553,
      0.0004963621113218686
    ],
    [
      580,
      0.39942258671419545,
      0.378704360552135,
      0.0005322860354389225
    ],
    [
      590,
      0.39942258671419545,
      0.37849238548468384,
      0.0005711766294273501
    ],
    [
      600,
      0.39942258671419545,
      0.3782635436947543,
      0.0006130402240009936
    ],
    [
      610,
      0.39942258671419545,
      0.3780160706125849,
      0.0006578892675128956
    ],
    [
      620,
      0.39942258671419545,
      0.3777480402885591,
      0.0007066894886232356
    ],
    [
      630,
      0.39942258671419545,
      0.37745736048056355,
      0.000760062685960905
    ],
    [
      640,
      0.39942258671419545,
      0.37714177029675294,
      0.0008174053715918339
    ],
    [
      650,
      0.39942258671419545,
      0.3767988407289157,
      0.0008809221522077526
    ],
    [
      660,
      0.39942258671419545,
      0.37642597817468487,
      0.0009484142486802516
    ],
    [
      670,
      0.39942258671419545,
      0.37602043072495184,
      0.0010231796068286558
    ],
    [
      680,
      0.39942258671419545,
      0.3755792966285934,
      0.0011027584478159325
    ],
    [
      690,
      0.39942258671419545,
      0.3750995340160097,
      0.001185759676702064
    ],
    [
      700,
      0.39942258671419545,
      0.374577970764135,
      0.0012740486118016092
    ],
    [
      710,
      0.39942258671419545,
      0.37401131341007143,
      0.0013664552865282342
    ],
    [
      720,
      0.39942258671419545,
      0.37339615431257445,
      0.001465312057588708
    ],
    [
      730,
      0.39942258671419545,
      0.372728976781031,
      0.0015696125637192637
    ],
    [
      740,
      0.39942258671419545,
      0.3720061585088758,
      0.0016757977116963751
    ],
    [
      750,
      0.39942258671419545,
      0.3712239741742808,
      0.0017875452811518533
    ],
    [
      760,
      0.39942258671419545,
      0.37037859833316983,
      0.0019032650062519307
    ],
    [
      770,
      0.39942258671419545,
      0.3694661096500173,
      0.0020222607999321462
    ],
    [
      780,
      0.39942258671419545,
      0.3684824971449998,
      0.0021437411596424705
    ],
    [
      790,
      0.39942258671419545,
      0.36742366864152015,
      0.002268108349489706
    ],
    [
      800,
      0.39942258671419545,
      0.36628546115993776,
      0.002393557806781854
    ],
    [
      810,
      0.39942258671419545,
      0.3650636527438612,
      0.002523226467324474
    ],
    [
      820,
      0.39942258671419545,
      0.3637539751443275,
      0.002651903226538077
    ],
    [
      830,
      0.39942258671419545,
      0.36235212686261725,
      0.0027837722787010244
    ],
    [
      840,
      0.39942258671419545,
      0.3608537861774105,
      0.002913168480094569
    ],
    [
      850,
      0.39942258671419545,
      0.3592546238937564,
      0.0030460617515312427
    ],
    [
      860,
      0.39942258671419545,
      0.35755031562742684,
      0.003179157620571721
    ],
    [
      870,
      0.39942258671419545,
      0.3557365534841761,
      0.0033099691536462583
    ],
    [
      880,
      0.39942258671419545,
      0.35380905702329324,
      0.0034405777555158445
    ],
    [
      890,
      0.39942258671419545,
      0.351763583419072,
      0.0035697069789734637
    ],
    [
      900,
      0.39942258671419545,
      0.34959593675691436,
      0.0036978181388933606
    ],
    [
      910,
      0.39942258671419545,
      0.3473019764233434,
      0.0038260011344328215
    ],
    [
      920,
      0.39942258671419545,
      0.34487762457049653,
      0.003948714164002026
    ],
    [
      930,
      0.39942258671419545,
      0.34231887265490446,
      0.00406876029950029
    ],
    [
      940,
      0.3994225867141951,
      0.3396217870670294,
      0.004190170840095098
    ],
    [
      950,
      0.3994225867141951,
      0.3367825138819269,
      0.004309576424239431
    ],
    [
      960,
      0.3994225867141949,
      0.3337972827724835,
      0.004419873048262246
    ],
    [
      970,
      0.39942258671419467,
      0.33066241013508957,
      0.004537605737220091
    ],
    [
      980,
      0.3994225867141943,
      0.3273743014835334,
      0.004643873850562752
    ],
    [
      990,
      0.3994225867141936,
      0.32392945317062083,
      0.004752837352070771
    ],
    [
      1000,
      0.39942258671419273,
      0.3203244534988318,
      0.004858418454335017
    ],
    [
      1010,
      0.399422586714191,
      0.3165559832815227,
      0.004957748244201282
    ],
    [
      1020,
      0.39942258671418873,
      0.31262081591508434,
      0.005055587622193519
    ],
    [
      1030,
      0.39942258671418507,
      0.3085158170203432,
      0.005155855516873642
    ],
    [
      1040,
      0.3994225867141792,
      0.30423794370860924,
      0.005248084645045614
    ],
    [
      1050,
      0.39942258671416947,
      0.29978424352435196,
      0.005337503345476613
    ],
    [
      1060,
      0.39942258671415426,
      0.29515185311272024,
      0.0054250626181292505
    ],
    [
      1070,
      0.39942258671412945,
      0.2903379966561688,
      0.005507459618763977
    ],
    [
      1080,
      0.39942258671408887,
      0.28533998412044814,
      0.005590612770694697
    ],
    [
      1090,
      0.3994225867140217,
      0.28015520934625354,
      0.005671917255732489
    ],
    [
      1100,
      0.39942258671391007,
      0.2747811480189914,
      0.00574746722779948
    ],
    [
      1110,
      0.39942258671372327,
      0.2692153555454534,
      0.005822400897144614
    ],
    [
      1120,
      0.39942258671340847,
      0.2634554648627258,
      0.005895451539854546
    ],
    [
      1130,
      0.39942258671287434,
      0.25749918420137097,
      0.005965204211632796
    ],
    [
      1140,
      0.3994225867119624,
      0.25134429482169884,
      0.006030778381965779
    ],
    [
      1150,
      0.39942258671039566,
      0.24498864873839535,
      0.006095655242124354
    ],
    [
      1160,
      0.39942258670768793,
      0.2384301664436788,
      0.0061619958400715436
    ],
    [
      1170,
      0.3994225867029807,
      0.231666834628686,
      0.0062228673526847356
    ],
    [
      1180,
      0.3994225866947509,
      0.22469670387493879,
      0.006283294681054125
    ],
    [
      1190,
      0.39942258668028374,
      0.2175178862044293,
      0.006338809786210903
    ],
    [
      1200,
      0.3994225866547171,
      0.21012855211653264,
      0.006391796109866704
    ],
    [
      1210,
      0.3994225866093021,
      0.20252692591205093,
      0.0064505274164408655
    ],
    [
      1220,
      0.39942258652822776,
      0.19471127544697905,
      0.006498408015562729
    ],
    [
      1230,
      0.39942258638279604,
      0.18667988386992854,
      0.006554077883452136
    ],
    [
      1240,
      0.3994225861206994,
      0.17843096298496255,
      0.006599343266308677
    ],
    [
      1250,
      0.3994225856462081,
      0.16996237666885217,
      0.006647905675357696
    ],
    [
      1260,
      0.3994225847834335,
      0.16127074261395288,
      0.006694757246999583
    ],
    [
      1270,
      0.3994225832079595,
      0.1523484796965254,
      0.006739894424309806
    ],
    [
      1280,
      0.3994225803191846,
      0.14317391286776335,
      0.006887319089530497
    ],
    [
      1290,
      0.399422575001132,
      0.13367639180077098,
      0.007362257054837118
    ],
    [
      1300,
      0.39942256517273506,
      0.12359364034684847,
      0.009135945386254701
    ],
    [
      1310,
      0.39942254693904106,
      0.11160972039475951,
      0.02675632971494704
    ],
    [
      1320,
      0.39942251298087167,
      0.09651758659135928,
      0.038825151741977204
    ],
    [
      1330,
      0.39942244947003325,
      0.08453842697702217,
      0.03179181301929146
    ],
    [
      1340,
      0.39942232998509775,
      0.07383229484449191,
      0.027058157667230992
    ],
    [
      1350,
      0.39942210140883894,
      0.06398951595413949,
      0.02365427880812651
    ],
    [
      1360,
      0.39942163497034144,
      0.05483734981226074,
      0.02150235838783046
    ],
    [
      1370,
      0.39942053300767655,
      0.046279367415365494,
      0.01960166979377817
    ],
    [
      1380,
      0.3994173713681535,
      0.03826282067030596,
      0.0182865642688253
    ],
    [
      1390,
      0.3994065203366029,
      0.03076733397950366,
      0.017604897382118734
    ],
    [
      1400,
      0.39936372242084134,
      0.02379735768995588,
      0.0174062779958383
    ],
    [
      1410,
      0.39917361408972385,
      0.01737665840933888,
      0.01771631919763708
    ],
    [
      1420,
      0.3982003215181484,
      0.01154725660212696,
      0.019058202568736
    ],
    [
      1430,
      0.39189800325695956,
      0.006376913245688657,
      0.022212869149007525
    ],
    [
      1440,
      0.32354470633257154,
      0.001982906018610475,
      0.03257585967650495
    ],
    [
      1450,
      1.1917612399188894e-15,
      2.1914346701212233e-18,
      1.8754670772594473e-08
    ]
  ],
  "129_19": [
    [
      1,
      0.43151159476871803,
      0.42086837967870455,
      0.2113307954967214
    ],
    [
      10,
      0.39957296644185775,
      0.38533709738784744,
      0.01114299292257806
    ],
    [
      20,
      0.39942307329773713,
      0.3834328090934151,
      0.0049377254602082365
    ],
    [
      30,
      0.39942258829023913,
      0.38240556737681064,
      0.0031565724038529475
    ],
    [
      40,
      0.3994225867193005,
      0.38166109167056356,
      0.002279657282281633
    ],
    [
      50,
      0.399422586714212,
      0.38106263263013035,
      0.0018115961880330045
    ],
    [
      60,
      0.39942258671419584,
      0.3805506085171839,
      0.0015448068670279314
    ],
    [
      70,
      0.39942258671419545,
      0.38009323975794157,
      0.0013598943741925662
    ],
    [
      80,
      0.39942258671419545,
      0.37967125708509736,
      0.0012274266005426193
    ],
    [
      90,
      0.39942258671419545,
      0.379271811286354,
      0.001130371308143946
    ],
    [
      100,
      0.39942258671419545,
      0.37888563777059164,
      0.0010895031303935765
    ],
    [
      110,
      0.39942258671419545,
      0.3785055817505449,
      0.0010648725897811628
    ],
    [
      120,
      0.39942258671419545,
      0.3781257637382856,
      0.0010520167376712741
    ],
    [
      130,
      0.39942258671419545,
      0.377741074899006,
      0.0010484920266722875
    ],
    [
      140,
      0.39942258671419545,
      0.3773468556269675,
      0.0010526415690742252
    ],
    [
      150,
      0.39942258671419545,
      0.3769386833763667,
      0.0010692446551420487
    ],
    [
      160,
      0.39942258671419545,
      0.37651223080559576,
      0.0011061566584791294
    ],
    [
      170,
      0.39942258671419545,
      0.3760631732658925,
      0.0011570102200408605
    ],
    [
      180,
      0.39942258671419545,
      0.37558713414423356,
      0.001211520658645604
    ],
    [
      190,
      0.39942258671419545,
      0.3750796612915206,
      0.001269377691185014
    ],
    [
      200,
      0.39942258671419545,
      0.37453622943987724,
      0.0013359541895427984
    ],
    [
      210,
      0.39942258671419545,
      0.37395226307929613,
      0.00141257812622117
    ],
    [
      220,
      0.39942258671419545,
      0.373323172568879,
      0.0015063984330383196
    ],
    [
      230,
      0.39942258671419545,
      0.37264439438639346,
      0.0016017388304322977
    ],
    [
      240,
      0.39942258671419545,
      0.37191142567924773,
      0.0017005391015222915
    ],
    [
      250,
      0.39942258671419545,
      0.37111984478114857,
      0.0018080009524266416
    ],
    [
      260,
      0.39942258671419545,
      0.37026531335955254,
      0.0019221260588163092
    ],
    [
      270,
      0.39942258671419545,
      0.36934356133324864,
      0.0020389946611044096
    ],
    [
      280,
      0.39942258671419545,
      0.368350360629188,
      0.0021585482228432817
    ],
    [
      290,
      0.39942258671419545,
      0.3672814962728572,
      0.00228372730862178
    ],
    [
      300,
      0.39942258671419545,
      0.3661327424801058,
      0.002410588850681933
    ],
    [
      310,
      0.39942258671419545,
      0.364899848205102,
      0.0025394780393342975
    ],
    [
      320,
      0.39942258671419545,
      0.3635785328238684,
      0.002669033856332159
    ],
    [
      330,
      0.39942258671419545,
      0.3621644899256327,
      0.002800860509586417
    ],
    [
      340,
      0.39942258671419545,
      0.3606533961825387,
      0.002931651352579445
    ],
    [
      350,
      0.39942258671419545,
      0.3590409226161896,
      0.00306344068875658
    ],
    [
      360,
      0.39942258671419545,
      0.35732274649290824,
      0.0031963786023507523
    ],
    [
      370,
      0.39942258671419545,
      0.3554945629259986,
      0.003328070260891769
    ],
    [
      380,
      0.39942258671419545,
      0.35355209579211416,
      0.0034575554495643868
    ],
    [
      390,
      0.39942258671419545,
      0.3514911078147793,
      0.0035873297452696795
    ],
    [
      400,
      0.39942258671419545,
      0.34930740975732844,
      0.003715482503751699
    ],
    [
      410,
      0.39942258671419545,
      0.3469968686977195,
      0.0038414643853118824
    ],
    [
      420,
      0.39942258671419545,
      0.34455541537409556,
      0.003966548351465454
    ],
    [
      430,
      0.39942258671419545,
      0.3419790506052278,
      0.00408723822969137
    ],
    [
      440,
      0.3994225867141951,
      0.3392638508047976,
      0.004207028601659835
    ],
    [
      450,
      0.3994225867141951,
      0.33640597262156974,
      0.004322561775676442
    ],
    [
      460,
      0.3994225867141949,
      0.33340165674815475,
      0.004439211786306907
    ],
    [
      470,
      0.39942258671419467,
      0.3302472309491158,
      0.004549444608676789
    ],
    [
      480,
      0.3994225867141943,
      0.3269391123648039,
      0.0046610721761942975
    ],
    [
      490,
      0.3994225867141935,
      0.32347380915075913,
      0.004763957306890193
    ],
    [
      500,
      0.3994225867141924,
      0.31984792151409575,
      0.0048688431471935745
    ],
    [
      510,
      0.3994225867141908,
      0.3160581422083081,
      0.004972551070322601
    ],
    [
      520,
      0.3994225867141884,
      0.31210125654668275,
      0.005072592881014748
    ],
    [
      530,
      0.3994225867141844,
      0.30797414199227147,
      0.005167472626361691
    ],
    [
      540,
      0.39942258671417813,
      0.3036737673794127,
      0.005259578357894035
    ],
    [
      550,
      0.39942258671416797,
      0.2991971918183136,
      0.005346870817317884
    ],
    [
      560,
      0.39942258671415176,
      0.2945415633304059,
      0.005431646368778076
    ],
    [
      570,
      0.39942258671412534,
      0.2897041172582215,
      0.005517768903657072
    ],
    [
      580,
      0.39942258671408193,
      0.2846821744895328,
      0.005603530680757057
    ],
    [
      590,
      0.3994225867140104,
      0.27947313953154673,
      0.005680868640428327
    ],
    [
      600,
      0.399422586713891,
      0.27407449846712945,
      0.005758086178601213
    ],
    [
      610,
      0.39942258671369124,
      0.2684838168213945,
      0.0058267240394978825
    ],
    [
      620,
      0.3994225867133544,
      0.26269873736354815,
      0.005905395266394997
    ],
    [
      630,
      0.39942258671278225,
      0.25671697786561487,
      0.005971251313996839
    ],
    [
      640,
      0.3994225867118049,
      0.25053632883643395,
      0.0060387483257438035
    ],
    [
      650,
      0.39942258671012437,
      0.24415465124567018,
      0.006107908919055105
    ],
    [
      660,
      0.3994225867072175,
      0.23756987424709297,
      0.006168282650561241
    ],
    [
      670,
      0.3994225867021603,
      0.23077999289863768,
      0.006225348284822851
    ],
    [
      680,
      0.39942258669331243,
      0.22378306584482296,
      0.006290471228378669
    ],
    [
      690,
      0.3994225866777481,
      0.2165772128307582,
      0.0063462695702443395
    ],
    [
      700,
      0.39942258665022373,
      0.2091606116149958,
      0.006402221924205059
    ],
    [
      710,
      0.39942258660129953,
      0.20153149288668076,
      0.006457102740171888
    ],
    [
      720,
      0.39942258651390583,
      0.19368812870197077,
      0.006506366975119915
    ],
    [
      730,
      0.3994225863570426,
      0.18562879995986384,
      0.00655879642155438
    ],
    [
      740,
      0.3994225860741767,
      0.17735169593279396,
      0.006604971809952176
    ],
    [
      750,
      0.3994225855617929,
      0.16885459256564136,
      0.0066564865537507845
    ],
    [
      760,
      0.3994225846295999,
      0.1601338060288415,
      0.006698695745963379
    ],
    [
      770,
      0.3994225829264484,
      0.1511807468565637,
      0.0067587372562604164
    ],
    [
      780,
      0.39942257980193496,
      0.14197032595542924,
      0.006940247982769959
    ],
    [
      790,
      0.39942257404698345,
      0.1324196163794005,
      0.007467277997163624
    ],
    [
      800,
      0.39942256340586996,
      0.12221306142749236,
      0.009765724735414205
    ],
    [
      810,
      0.3994225436546981,
      0.10968426734539313,
      0.03335274833556964
    ],
    [
      820,
      0.3994225068515439,
      0.09486798167910573,
      0.03802171544794289
    ],
    [
      830,
      0.3994224379776938,
      0.08310014779288102,
      0.030752013432741393
    ],
    [
      840,
      0.3994223082575868,
      0.0725198071172622,
      0.0262989925016249
    ],
    [
      850,
      0.39942205897859606,
      0.0627735420653629,
      0.023411805970591393
    ],
    [
      860,
      0.3994215429922604,
      0.05370229573342854,
      0.02089830882539928
    ],
    [
      870,
      0.39942029464181245,
      0.04521630230735235,
      0.019451552677871492
    ],
    [
      880,
      0.3994166223300886,
      0.03726747395450334,
      0.018269529058629247
    ],
    [
      890,
      0.39940376254607934,
      0.029839028951732932,
      0.017385026113258872
    ],
    [
      900,
      0.39935223950614257,
      0.022938153037782176,
      0.017207161571538065
    ],
    [
      910,
      0.39911970155885557,
      0.01659089500549663,
      0.017850150954688282
    ],
    [
      920,
      0.3979015142747765,
      0.010841926402800432,
      0.019340472891092753
    ],
    [
      930,
      0.38965904419357755,
      0.005763584452633509,
      0.022877554334612443
    ],
    [
      940,
      0.29042802059685535,
      0.0014849804711927939,
      0.036589515297848735
    ],
    [
      949,
      7.611281977611417e-19,
      1.394441598543645e-21,
      4.756990729838735e-10
    ]
  ]
}
